Calibrated Regression Against An Adversary Without Regret

We are interested in probabilistic prediction in online settings in which data does not follow a probability distribution. Our work seeks to achieve two goals: (1) producing valid probabilities that accurately reflect model confidence; and (2) ensuring that traditional notions of performance (e.g., high accuracy) still hold. We introduce online algorithms guaranteed to achieve these goals on arbitrary streams of data points, including data chosen by an adversary. Specifically, our algorithms produce forecasts that are (1) calibrated -- i.e., an 80% confidence interval contains the true outcome 80% of the time -- and (2) have low regret relative to a user-specified baseline model. We implement a post-hoc recalibration strategy that provably achieves these goals in regression; previous algorithms applied to classification or achieved (1) but not (2). In the context of Bayesian optimization, an online model-based decision-making task in which the data distribution shifts over time, our method yields accelerated convergence to improved optima.

==> figures/calibration-plots.py <==
import sys
import numpy as np
import matplotlib
import argparse
import matplotlib
from matplotlib import pyplot as plt
from sklearn.calibration import calibration_curve

label_fs=16
matplotlib.rcParams['xtick.labelsize'] = 14
matplotlib.rcParams['ytick.labelsize'] = 14

# import seaborn as sns

# ----------------------------------------------------------------------------

parser = argparse.ArgumentParser()

parser.add_argument('--cal', help='path to experiment results', required=True)
parser.add_argument('--hist', help='path to experiment results', required=True)
parser.add_argument('--metrics', help='path to experiment results', required=True)
parser.add_argument('--plots', help='path to experiment results', required=True)
parser.add_argument('--out', help='path to figure output', required=True)

args = parser.parse_args()

# ----------------------------------------------------------------------------


# files = [('data/semparse-cal.txt', 
# 				'data/semparse-hist.txt',
# 				'data/semparse-metrics.txt',
# 				'data/semparse-plots.txt')]

# hist_files = ['data/multiclass-crf-calibration-bestclass-hist.data', 
# 			  'data/chain-crf-calibration-bestclass-hist.data',
# 			  'data/graph-crf-calibration-hist.data']

# metrics_files = ['data/multiclass-crf-calibration-bestclass-metrics.data', 
# 				'data/chain-crf-calibration-bestclass-metrics.data',
# 				'data/graph-crf-calibration-metrics.data']

# titles = ['Image classification (Multi-class MAP recal.);\n75% accuracy on raw uncalibrated SVM', 
# 				'OCR (Chain CRF MAP recalibration);\n45% per-word accuracy using Viterbi decoding',
# 				'Scene understanding (Graph CRF marginal recal.);\n78% accuracy using mean-field marg. decoding']

def _bucket_sizes(p, n_bins=10):
  lengths = list()
  iv_size = 1./n_bins
  for i in xrange(n_bins):
    l = len([p_j for p_j in p if i*iv_size <= p_j <= (i+1)*iv_size])
    if l:
      lengths.append(l)
  return lengths

label_dict = {'uncalibrated': 'raw', 'calibrated': 'cal', 'one-vs-all': '1-vs-a'}

# ----------------------------------------------------------------------------
# load data

# for i, (plot_file, hist_file, metrics_file, title) in enumerate(zip(plot_files, hist_files, metrics_files, titles)):
# for i, (cal_file, hist_file, metrics_file, plot_file) in enumerate(files):
cf = open(args.cal)
hf = open(args.hist)
mf = open(args.metrics)
pf = open(args.plots)

cal_data = list()
for line in cf:
	fields = line.strip().split()
	label = fields[0]
	proba = list()
	for fi in fields[1:]:
		p1, p2, = fi.split(',')
		proba.append((float(p1),float(p2)))
	cal_data.append((label, zip(*proba)))
cf.close()

hist_data = list()
for line in hf:
	fields = line.strip().split()
	label = fields[0]
	proba = [float(p) for p in fields[1:]]
	hist_data.append((label, proba))
hf.close()

metrics_data = dict()
for line in mf:
	fields = line.strip().split()
	label = fields[0]
	if label not in metrics_data: metrics_data[label] = dict()
	k, v = fields[1].split('\\')
	metrics_data[label][k] = float(v)
mf.close()

plot_data = list()
for line in pf:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	plot_data.append((name, probs))

# ----------------------------------------------------------------------------
# generate figure

matplotlib.rcParams.update({'font.size': 10})
if args.out.startswith('wtccc'):
	plt.figure(figsize=(8,3.5))
elif args.out.startswith('semparse'):
	plt.figure(figsize=(8,3.5))
else:
	plt.figure(figsize=(5,4))

# plt.title(title)

# regret w.r.t. p_uncal
# plt.subplot(221)
plt.subplot2grid((2,7),(0,0),rowspan=1, colspan=3)
plt.title('(a) Accuracy', fontsize=15)
T = len(plot_data[0][1])
if args.out.startswith('semparse'):
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  # plt.plot(range(T), plot_data[2][1])
  plt.ylim([0.1,0.25])
  plt.yticks([0.1,0.15,0.2,0.25])
  # plt.locator_params(n_bins=2,axis='y')
elif args.out.startswith('wtccc'):
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  plt.ylim([0.0,0.3])
  plt.yticks([0.0,0.1,0.2,0.3])
  plt.xticks([0,1000,2000,3000])
else:
  plt.plot(range(T), plot_data[0][1])
  plt.plot(range(T), plot_data[1][1])
  plt.ylim([-0.02,0.05])
plt.ylabel('L2 loss', fontsize=label_fs)
plt.xlabel('Time', fontsize=label_fs)


# convergence rate of calibration
# plt.subplot(222)
plt.subplot2grid((2,7),(1,0),rowspan=1,colspan=3)
plt.title('(b) Calibration', fontsize=15)
T = len(plot_data[1][1])
# plt.legend(loc="upper right")
if args.out.startswith('semparse'):
  # plt.plot(range(T), plot_data[2][1], label='Uncalibrated')
  # plt.plot(range(T), plot_data[3][1], label='Calibrated')
  plt.plot(range(T), plot_data[3][1], label='Uncalibrated')
  plt.plot(range(T), plot_data[4][1], label='Calibrated')
  # plt.plot(range(T), plot_data[5][1], label='Platt scaling')
  plt.ylim([0,0.06])
  plt.yticks([0,0.015, 0.03, 0.045, 0.06])
if args.out.startswith('wtccc'):
  plt.plot(range(T), plot_data[2][1], label='Uncalibrated')
  plt.plot(range(T), plot_data[3][1], label='Calibrated')
  plt.ylim([0,0.03])
  plt.yticks([0,0.01, 0.02, 0.03])
  plt.xticks([0,1000,2000,3000])
plt.ylabel('Cal. error', fontsize=label_fs)
plt.xlabel('Time', fontsize=label_fs)

# calibration curve
# plt.subplot(212)
plt.subplot2grid((2,7),(0,3),colspan=4,rowspan=2)
plt.title('(c) Final calibration curve', fontsize=15)

label_dict = {0 : 'Uncalibrated', 1 : 'Recalibrated', 2 : 'Platt scaling'}
colors = ('blue', 'green', 'red')
for j, (label, y_p_pair) in enumerate(cal_data):
    p_emp, p_true = y_p_pair
    sizes = np.array(_bucket_sizes(hist_data[j][1]))
    S = np.sum(sizes)
    plt.scatter(p_true, p_emp, s=200.*sizes/S, c=colors[j], edgecolors=colors[j])
    # full_label = label_dict[label] + ' ' + ('(%2.1f)' % (100*metrics_data[label]['brier-score']))
    full_label = label_dict[j]
    plt.plot(p_true, p_emp, '-', label=full_label)
    # ax2.hist(hist_data[j][1], range=(0, 1), bins=10, histtype="step", lw=2, label=label)

plt.plot(np.linspace(0,1,20), np.linspace(0,1,20), color='gray')   

plt.ylim([-0.05, 1.05])

plt.legend(loc="lower right")

plt.xlabel("Predicted probability", fontsize=label_fs)
plt.ylabel('Observed probability', fontsize=label_fs)
plt.xlim((0,1))
# ax2.set_ylabel("Count")
# # ax2.legend(loc="upper center", ncol=2)

plt.tight_layout()
# plt.show()
plt.savefig(args.out, bbox_inches='tight')


==> figures/hist2.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import matplotlib
from matplotlib import pyplot as plt
import numpy as np
import seaborn as sbn

matplotlib.rcParams.update({'font.size': 16})
plt.figure(figsize=(8,4))

X = np.linspace(-5,5,100)
sgm = lambda x: 1/(1+np.exp(-x))
Y = [sgm(x) for x in X]
plt.plot(X,Y,linewidth=2,label='Density $\mathbb{P}(y=1|s_i=t)$')
plt.xlim(-5,5)

inc=0.50
Xb = np.arange(-5,5,inc)
height = lambda x : max(min(0.99, sgm(x+inc/2) - (0.1*np.random.uniform()-0.05)),0)
Yb = [height(x) for x in Xb]
plt.bar(Xb, Yb, fc=(1, 1, 1, 0.5), width=inc, linewidth=1)

plt.xlabel('Uncalibrated scores $s_i$, grouped into bins', fontsize=18)
plt.ylabel('Empirical frequency\nof $y=1$ in each bin', fontsize=16)
# plt.legend(loc='upper left', fontsize=12)

plt.annotate('An independent online\ncalibration algorithm\nis executed in each bin.', 
             xy=(-2,0.2), xytext=(-4.5,0.6), arrowprops=dict(arrowstyle="->", facecolor='black', connectionstyle="arc3,rad=.2"))

plt.tight_layout()

# plt.show()
plt.savefig('hist2.pdf')


==> figures/synth-calibration-plots.py <==
import sys
import numpy as np
import matplotlib
import argparse
from matplotlib import pyplot as plt
from sklearn.calibration import calibration_curve

# import seaborn as sns
label_fs=12
title_fs=10
ax_fs=10
matplotlib.rcParams['xtick.labelsize'] = 12
matplotlib.rcParams['ytick.labelsize'] = 9

# ----------------------------------------------------------------------------

parser = argparse.ArgumentParser()

parser.add_argument('--bernoulli-plots', help='path to experiment results', required=True)
parser.add_argument('--adversarial-plots', help='path to experiment results', required=True)
parser.add_argument('--out', help='path to figure output', required=True)

args = parser.parse_args()

# ----------------------------------------------------------------------------


def _bucket_sizes(p, n_bins=10):
  lengths = list()
  iv_size = 1./n_bins
  for i in xrange(n_bins):
    l = len([p_j for p_j in p if i*iv_size <= p_j <= (i+1)*iv_size])
    if l:
      lengths.append(l)
  return lengths


# ----------------------------------------------------------------------------
# load data

pfb = open(args.bernoulli_plots)
pfa = open(args.adversarial_plots)

bernoulli_data = list()
for line in pfb:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	bernoulli_data.append((name, probs))

adversarial_data = list()
for line in pfa:
	name, prob_str = line.strip().split()
	probs = [float(p) for p in prob_str.split(',')]
	adversarial_data.append((name, probs))

# ----------------------------------------------------------------------------
# generate figure

matplotlib.rcParams.update({'font.size': 7})
plt.figure(figsize=(6,3))

plt.subplot(221)
plt.title('(a) Bernoulli setting: accuracy', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(bernoulli_data[0][1])
plt.plot(range(T), bernoulli_data[1][1], label='Uncalibrated')
plt.plot(range(T), bernoulli_data[2][1], label='Recalibrated')
plt.plot(range(T), bernoulli_data[0][1], label='Only calibrated')
plt.ylabel('L2 loss', fontsize=ax_fs)
plt.legend(loc="upper right", fontsize=6)
# plt.xlabel('Time')


plt.subplot(222)
plt.title('(b) Bernoulli setting: calibration', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(bernoulli_data[0][1])
plt.plot(range(T), bernoulli_data[4][1])
plt.plot(range(T), bernoulli_data[5][1])
plt.plot(range(T), bernoulli_data[3][1])
plt.ylabel('Cal. error', fontsize=ax_fs)
plt.ylim([0,0.07])
# plt.xlabel('Time', fontsize=label_fs)

plt.subplot(223)
plt.title('(c) Adversarial setting: accuracy', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(adversarial_data[0][1])
plt.plot(range(T), adversarial_data[1][1])
plt.plot(range(T), adversarial_data[2][1])
plt.plot(range(T), adversarial_data[0][1])
plt.ylim([0.0,0.6])
plt.ylabel('L2 loss', fontsize=ax_fs)
# plt.xlabel('Time')
plt.xlabel('Time', fontsize=label_fs)


plt.subplot(224)
plt.title('(d) Adversarial setting: calibration', fontsize=title_fs)
# plt.subplot2grid((7,2),(0,0),rowspan=3)
T = len(adversarial_data[0][1])
plt.plot(range(T), adversarial_data[4][1])
plt.plot(range(T), adversarial_data[5][1])
plt.plot(range(T), adversarial_data[3][1])
plt.ylim([0,0.25])
plt.ylabel('Cal. error', fontsize=ax_fs)
plt.xlabel('Time', fontsize=label_fs)

plt.tight_layout()
# plt.show()
plt.savefig(args.out, bbox_inches='tight')

